Three observations on the Colin de Verdi\`ere spectral graph parameter

In this small note, we collect several observations pertaining to the famous spectral graph parameter $\mu$ introduced in 1990 by Y. Colin de Verdi\`ere. This parameter is defined as the maximum corank among certain matrices akin to weighted Laplacians; we call them CdV matrices. First, we answer negatively a question mentioned in passing in the influential 1996 survey on $\mu$ by van der Holst, Lov\'asz, and Schrijver concerning the Perron--Frobenious eigenvector of CdV matrices. Second, by definition, CdV matrices posses certain transversality property. In some cases, this property is known to be satisfied automatically. We add one such case to the list. Third, Y. Colin de Verdi\`ere conjectured an upper bound on $\mu(G)$ for graphs embeddable into a fixed closed surface. Following a recent computer-verified counterexample to a continuous version of the conjecture by Fortier Bourque, Gruda-Mediavilla, Petri, and Pineault [arXiv:2312.03504], we also check using computer that the analogous example shows the failure of the conjectured upper bound on $\mu(G)$ for graphs embeddable into 10-torus as well as to several other larger surfaces.

==> anc/code.sage <==
#Given a group of automorphisms of a chiral rotary map on a surface (this properties are not tested, but assumed), constructs the graph of the map
def graph_from_presentation(Gam):
    if not isinstance(Gam, sage.groups.finitely_presented.FinitelyPresentedGroup):
        print('The input has to be a finitely presented group.')
        return
    GamPerm = Gam.as_permutation_group() # for a convenient coset computation
    Y, Z = GamPerm.gens()							
    V = GamPerm.cosets(GamPerm.subgroup([Z]), side='right') # the set of vertices of the map
    LE = GamPerm.cosets(GamPerm.subgroup([Y*Z]), side='right')
    E = [tuple([i for i in range(len(V)) if len(set(V[i]).intersection(set(e)))>0]) for e in LE]
    # we find out the interesections between the cosets representing vertices the and the cosets representing the edges, we also relabel the vertices to numbers 0...|V|
    return Graph([range(len(V)), E], format='vertices_and_edges')

# Given a graph G, returns its characteristic polynomial in factorized form    
def factor_charpoly(G):
    return G.charpoly().factor()
    
# Given a graph G, computes its second larges eigenvalue and returns it together with its multiplicity
def eigval_with_mult(G):
    p = G.charpoly()
    return sorted(p.roots(ring=AA))[-2]

# Given a graph G and a number eigval, constructs the matrix equal to eigval*I_G-A_G over the extension of QQ containing eigval, where I_G is the identity matrix of dimension |V(G)| and A_G is the adjacency matrix of G
def graph_to_Schroedinger(G, eigval):
    K = QQ[eigval]
    A = G.adjacency_matrix(base_ring=K)
    return K(eigval)*identity_matrix(K, G.num_verts())-A
    
# A simple test of SAP using the Gaussian elimination only
# The input has to be a symmetric matrix
# The parameter RING should be a ring that contains all entries of the given matrix. If not, the base ring of the given matrix is chosen instead
def testSAP(M, RING=QQ):
    if not M.is_symmetric():
        print('The given matrix is not symmetric. Returning False.')
        return False
    if not M.base_ring().is_subring(RING):
        print('the argument RING needs to be a ring that contains all elements of the matrix. Setting RING to %s.'%str(M.base_ring()))
        RING = M.base_ring()
    N = M.dimensions()[0]
    rows = []
    ## variables in X
    xis = [(i, j) for i in range(N-1) for j in range(i+1, N) if M[i][j] == 0]
    for i in range(N):
        for j in range(N):
            if i != j: ## MX_i,i = 0 automatically
                row = [M[i][k] if l == j else (M[i][l] if k == j else 0) for (k, l) in xis]
                if row != []:
                    rows.append(row)
    T = matrix(RING, rows)
    rnk = T.rank()
    if rnk == min(T.dimensions()):
        return True
    else:
        return False

# constructs the graph of the counter-example on the 10-torus        
def construct_G10():
    Lgens = ['y', 'z']
    FG = FreeGroup(names=Lgens)
    FG.inject_variables()
    Lrelators = [y^3, z^8, (y*z)^2, z^2*y^-1*z^3*y^-1*z*y^-1*z^-3*y*z^-3*y^-1]
    print('Defining a group with generators \'y\' and \'z\' and presentation '+str(Lrelators))
    Gam = FG.quotient(Lrelators)
    print('The order of the group is %d'%Gam.order())
    print('The orders of its elements \'y\', \'z\' and \'yz\' are %d, %d and %d, respectively.'%(Gam.subgroup([y]).order(), Gam.subgroup([z]).order(), Gam.subgroup([y*z]).order()))
    return graph_from_presentation(Gam)    

# This function just collects all the steps of the construction and of the verification of the counter-example on the 10-torus
# It is intended to print the facts used in the proof of Proposition~ in the paper.        
def genus10():
    G10 = construct_G10()
    print('The graph constructed from the above group is regular: '+str(G10.is_regular()))
    print('It has %d vertices and %d edges'%(G10.num_verts(), G10.num_edges()))
    print('Its characteristic polynomial is:')
    print(factor_charpoly(G10))
    print('Its second largest eigenvalue is...')
    (eigval, mult) = eigval_with_mult(G10)
    print(eigval.radical_expression())
    print('...and has multiplicity %d.'%mult)
    M10 = graph_to_Schroedinger(G10, eigval)
    print('I have built the corresponding discrete Schrödinger operator.')
    print('Now I am starting the test that should verify whether it has (SAP)...(it may take ~1 hour)')
    print('The constructed discrete Schrödinger matrix has SAP:')
    return testSAP(M10)
 
